Correction methods for finite-acceptance effects in two-particle correlation analyses

Two-particle angular correlations have been widely used as a tool to explore particle production mechanisms in heavy-ion collisions. The mixed-event technique is generally used as a standard method to correct for finite-acceptance effects. We demonstrate that event mixing only provides an approximate acceptance correction, and propose new methods for finite-acceptance corrections. Starting from discussions about 2-dimensional correction procedures, new methods are derived for specific assumptions on the properties of the signal, such as uniform signal distribution or $\delta$-function-like trigger particle distribution, and suitable for two-particle correlation analyses from particles at mid-rapidity and jet-hadron or high $p_{\text{T}}$-triggered hadron-hadron correlations. Per-trigger associated particle yields from the mixed-event method and the new methods are compared through Monte Carlo simulations containing well-defined correlation signals. Significant differences are observed at large pseudorapidity differences in general and especially for asymmetric particle distribution like that produced in proton--nucleus collisions. The applicability and validity of the new methods are discussed in detail.

==> pre.sh <==
#!/bin/bash

f1=NewMethod.tex
f2=merged.tex

if ! test -e "merged_old.tex"; then
    if test -z "$1"; then
        exit 123;
    fi

    rdir=`pwd`
    svnd=`svn info  | grep URL | grep svn | cut -d" " -f2`
    mkdir ddd; cd ddd;
    svn co $svnd -r$1
    cd mix
fi

awk '!/input\{/ {print}
/input\{/ {
sub (/input\{/,"")
sub (/\}.*/,"")
cmd= "if test -e ./"$1"; then cat ./"$1"; fi"
system(cmd)
}' $f1 > $f2

if ! test -e "merged_old.tex"; then
    mv merged.tex $rdir/merged_old.tex
    cd $rdir
    /bin/rm -rf ddd
    exit 1;
fi

latexdiff merged_old.tex merged.tex > diff.tex
pdflatex diff
bibtex diff
pdflatex diff
pdflatex diff
mv diff.pdf mix_diff.pdf
rm -f diff.*
rm -f merged.tex
evince mix_diff.pdf&

